Experimental observation of third-order effect in magnetic small-angle neutron scattering

A recent theory [Metlov and Michels, Phys. Rev. B 91, 054404 (2015)] predicts a qualitatively new effect in the magnetic small-angle neutron scattering (SANS) cross section of statistically-isotropic disordered ferromagnetic media. The effect is due to the third-order terms in the amplitude of the inhomogeneities. Here, its existence is demonstrated both numerically via large-scale micromagnetic simulations and analyzed experimentally in a two-phase iron-based nanocomposite. The previous model is extended to an arbitrary spatial defect profile, which allows us to describe the experimental field dependence of the third-order SANS effect quantitatively.

==> anc/gmsLorentzianSq.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     61453,       1540]
NotebookOptionsPosition[     60245,       1497]
NotebookOutlinePosition[     60584,       1512]
CellTagsIndexPosition[     60541,       1509]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The Fourier image of a single defect  with a Lorentzian-squared profile is\
\>", "Text",
 CellChangeTimes->{{3.785314621811863*^9, 3.7853146410982857`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "/", "s"}], ")"}], "^", "2"}]}], ")"}], "^", "2"}]], 
    " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", " ", "r", " ", 
         RowBox[{"Cos", "[", "f", "]"}], 
         RowBox[{"Sin", "[", "t", "]"}]}], "+", 
        RowBox[{"0", " ", "r", " ", 
         RowBox[{"Sin", "[", "f", "]"}], 
         RowBox[{"Sin", "[", "t", "]"}]}], "+", 
        RowBox[{"q", " ", "r", " ", 
         RowBox[{"Cos", "[", "t", "]"}]}]}], ")"}]}], "]"}], 
    RowBox[{"r", "^", "2"}], " ", 
    RowBox[{"Sin", "[", "t", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "Pi"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f", ",", "0", ",", 
     RowBox[{"2", "Pi"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", ">", "0"}], ",", 
      RowBox[{"s", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.785314372305602*^9, 3.785314394683771*^9}, {
  3.785314553858262*^9, 3.785314616296064*^9}, {3.785316279346095*^9, 
  3.785316321960997*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "q"}], " ", "s"}]], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  SuperscriptBox["s", "3"]}]], "Output",
 CellChangeTimes->{{3.7853143525890303`*^9, 3.785314377777028*^9}, {
   3.785314547717016*^9, 3.785314558682639*^9}, {3.785314593827118*^9, 
   3.785314617462613*^9}, 3.7853163240973587`*^9}]
}, Open  ]],

Cell[TextData[{
 "where we have appreciated from the start that the image is isotropic in q \
space. The factor near the exponent is the volume of the single defect ",
 Cell[BoxData[
  RowBox[{"v", "\[Equal]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "q"}], " ", "s"}]], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["s", "3"]}], " ", "/.", " ", 
     RowBox[{"q", "\[Rule]", "0"}]}], ")"}], "\[Equal]", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["s", "3"], " "}]}]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{{3.7853143525890303`*^9, 3.785314377777028*^9}, {
   3.785314547717016*^9, 3.785314558682639*^9}, {3.785314593827118*^9, 
   3.785314617462613*^9}}],
 "."
}], "Text",
 CellChangeTimes->{{3.785314644981146*^9, 3.78531474438281*^9}, {
  3.7853164750376873`*^9, 3.785316499776979*^9}}],

Cell["\<\
In the rest of this file we closely follow [Metlov and Michels, Phys. Rev. B \
91, 054404 (2015)] and the file gzsupplement.nb, which is supplementary to \
that publication.\
\>", "Text",
 CellChangeTimes->{{3.785314830259637*^9, 3.7853149351206827`*^9}}],

Cell[TextData[{
 "To compute the third order effect functions we need the product ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    OverscriptBox["i", "~"], "[", 
    OverscriptBox["q", "\[RightVector]"], "]"}], " ", 
   RowBox[{
    OverscriptBox["i", "~"], "[", 
    RowBox[{
     OverscriptBox["q", "\[RightVector]"], "-", 
     SuperscriptBox[
      OverscriptBox["q", "\[RightVector]"], "\[Prime]",
      MultilineFunction->None]}], "]"}], " ", 
   RowBox[{
    OverscriptBox["i", "~"], "[", 
    SuperscriptBox[
     OverscriptBox["q", "\[RightVector]"], "\[Prime]",
     MultilineFunction->None], "]"}]}]], "Output",
  CellChangeTimes->{{3.611223922542657*^9, 3.611223942906842*^9}, 
    3.611224047267073*^9, {3.61122425264297*^9, 3.611224267421486*^9}, 
    3.621083611235905*^9, 3.621084156506433*^9, 3.621084239291753*^9, 
    3.621084374464243*^9, 3.621084645477048*^9, 3.621325602356427*^9, 
    3.62548717020365*^9}],
 " . It has to be evaluated at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "X"], "=", "0"}], TraditionalForm]]],
 " (which corresponds to the perpendicular geometry) and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "Z"], "=", "0"}], TraditionalForm]]],
 " (which is the only remaining term in the crossection values combination ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", 
    SubsuperscriptBox["\[Sum]", "M", "\[UpTee]"]}], TraditionalForm]]],
 "). The product has to be averaged over the ensemble of different \
inhomogeneity positions. This averaging produces the pre-factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", 
    RowBox[{"\[LeftAngleBracket]", 
     SubsuperscriptBox["a", "n", "3"], "\[RightAngleBracket]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"v", "/", "V"}], ")"}], "3"]}], TraditionalForm]]],
 " , the rest at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "X"], "=", "0"}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "Z"], "=", "0"}], TraditionalForm]]],
 " in Fourier space is"
}], "Text",
 CellChangeTimes->{{3.7828950237206287`*^9, 3.782895165150115*^9}, {
   3.782895262105645*^9, 3.782895273052311*^9}, {3.78531403612901*^9, 
   3.785314056126996*^9}, {3.7853140951780233`*^9, 3.785314113754607*^9}, 
   3.785314198077065*^9, 3.785314253523801*^9, {3.785314304587448*^9, 
   3.785314338927951*^9}, {3.78531475371068*^9, 3.785314759161685*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Evaluate", "[", " ", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "q"}], " ", "s"}]], "/.", " ", 
               RowBox[{"q", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  SuperscriptBox["qx", "2"], "+", 
                  SuperscriptBox["qy", "2"], "+", 
                  SuperscriptBox["qz", "2"]}], "]"}]}]}], "]"}], 
             RowBox[{"Evaluate", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "q"}], " ", "s"}]], " ", "/.", 
               RowBox[{"q", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"qx", "-", "qpx"}], ")"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"qy", "-", "qpy"}], ")"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"qz", "-", "qpz"}], ")"}], "2"]}], "]"}]}]}], " ",
               "]"}], 
             RowBox[{"Evaluate", "[", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "q"}], " ", "s"}]], " ", "/.", 
               RowBox[{"q", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  SuperscriptBox["qpx", "2"], "+", 
                  SuperscriptBox["qpy", "2"], "+", 
                  SuperscriptBox["qpz", "2"]}], "]"}]}]}], " ", "]"}]}], 
            ")"}], "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"qx", "\[Rule]", 
              RowBox[{"q", " ", 
               RowBox[{"Cos", "[", "f", "]"}], 
               RowBox[{"Sin", "[", "t", "]"}]}]}], ",", 
             RowBox[{"qy", "\[Rule]", 
              RowBox[{"q", " ", 
               RowBox[{"Sin", "[", "f", "]"}], 
               RowBox[{"Sin", "[", "t", "]"}]}]}], ",", 
             RowBox[{"qz", "\[Rule]", 
              RowBox[{"q", " ", 
               RowBox[{"Cos", "[", "t", "]"}]}]}], ",", 
             RowBox[{"qpx", "\[Rule]", 
              RowBox[{"qp", " ", 
               RowBox[{"Cos", "[", "fp", "]"}], 
               RowBox[{"Sin", "[", "tp", "]"}]}]}], ",", 
             RowBox[{"qpy", "\[Rule]", 
              RowBox[{"qp", " ", 
               RowBox[{"Sin", "[", "fp", "]"}], 
               RowBox[{"Sin", "[", "tp", "]"}]}]}], ",", 
             RowBox[{"qpz", "\[Rule]", 
              RowBox[{"qp", " ", 
               RowBox[{"Cos", "[", "tp", "]"}]}]}]}], "}"}]}], "]"}], " ", 
         RowBox[{
          RowBox[{"Sin", "[", "tr", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}]}], "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"qp", "\[Rule]", 
           RowBox[{"\[Eta]", "/", "s"}]}], ",", 
          RowBox[{"q", "\[Rule]", 
           RowBox[{"\[Mu]", "/", "s"}]}], ",", " ", 
          RowBox[{"le", "\[Rule]", 
           RowBox[{"s", " ", "\[Lambda]"}]}]}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", ">", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"\[Eta]", ">", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"\[Mu]", ">", "0"}], ")"}]}]}], "]"}], " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "\[Rule]", 
        RowBox[{"Pi", "/", "2"}]}], ",", " ", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Pi", "/", "2"}]}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"this", " ", "substitution", " ", "sets", " ", "qx"}], 
         "\[Rule]", "0"}], ",", " ", 
        RowBox[{"qz", "\[Rule]", 
         RowBox[{
          RowBox[{"0", " ", "and", " ", "qy"}], "\[Rule]", "q"}]}]}], "*)"}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"fr", ",", "0", ",", 
      RowBox[{"2", "Pi"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"tr", ",", "0", ",", "Pi"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "integratin", " ", "does", " ", "directional", " ", 
     "averaging"}], ",", " ", 
    RowBox[{
     RowBox[{"which", " ", "in", " ", "this", " ", "spherically"}], "-", 
     RowBox[{"symmetic", " ", "case", " ", "is", " ", "trivial"}]}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{
  3.782895192445606*^9, {3.782897089759544*^9, 3.7828972871915913`*^9}, 
   3.782897765769608*^9, {3.782897813991108*^9, 3.782897854882433*^9}, {
   3.7828981982046547`*^9, 3.7828982297239923`*^9}, {3.782913058125448*^9, 
   3.7829130752535133`*^9}, {3.7829131265801773`*^9, 3.782913156158812*^9}}],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{
   RowBox[{"-", "\[Eta]"}], "-", "\[Mu]", "-", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], "+", 
     SuperscriptBox["\[Mu]", "2"], "-", 
     RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
      RowBox[{"Sin", "[", "fp", "]"}], " ", 
      RowBox[{"Sin", "[", "tp", "]"}]}]}]]}]]], "Output",
 CellChangeTimes->{
  3.782897867360724*^9, 3.782913090899362*^9, {3.782913137824789*^9, 
   3.7829131635510807`*^9}}]
}, Open  ]],

Cell[TextData[{
 "Where we have also introduced the dimensionless variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Mu]", "=", 
    RowBox[{"q", " ", "s"}]}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Eta]", "=", 
    RowBox[{
     SuperscriptBox["q", "\[Prime]"], " ", "s"}]}], TraditionalForm]]],
 " and the fp and tp are the angles in the spherical coordinate system of the \
vector ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["q", "\[RightVector]"], "\[Prime]"], TraditionalForm]]],
 " direction."
}], "Text",
 CellChangeTimes->{{3.625508630758051*^9, 3.625508719355634*^9}, {
  3.625731073358441*^9, 3.625731074305735*^9}}],

Cell["\<\
Substituting the first order micromagnetic solution from [Metlov and Michels, \
Phys. Rev. B 91, 054404 (2015)]  we can expand the Eq. 12 into\
\>", "Text",
 CellChangeTimes->{{3.614417552153099*^9, 3.61441763615483*^9}, {
   3.625486760772124*^9, 3.625486769514918*^9}, {3.625486839127648*^9, 
   3.625486850454032*^9}, {3.625508568809705*^9, 3.625508568809856*^9}, 
   3.625731015038879*^9, {3.7853157356042643`*^9, 3.785315826451399*^9}, {
   3.7853158608225737`*^9, 3.785315878998974*^9}, 3.7853160052441874`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " "}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["m", "~"], "X1"], "[", 
         SuperscriptBox[
          OverscriptBox["q", "\[RightVector]"], "\[Prime]"], "]"}], 
        RowBox[{
         SubscriptBox[
          OverscriptBox["m", "~"], "X1"], "[", 
         RowBox[{
          OverscriptBox["q", "\[RightVector]"], "-", 
          SuperscriptBox[
           OverscriptBox["q", "\[RightVector]"], "\[Prime]"]}], "]"}]}], "+", 
       
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["m", "~"], "Y1"], "[", 
         SuperscriptBox[
          OverscriptBox["q", "\[RightVector]"], "\[Prime]"], "]"}], 
        RowBox[{
         SubscriptBox[
          OverscriptBox["m", "~"], "Y1"], "[", 
         RowBox[{
          OverscriptBox["q", "\[RightVector]"], "-", 
          SuperscriptBox[
           OverscriptBox["q", "\[RightVector]"], "\[Prime]"]}], "]"}]}]}], 
      ")"}], 
     RowBox[{
      OverscriptBox["i", "~"], "[", 
      OverscriptBox["q", "\[RightVector]"], "]"}]}], " ", "/.", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox[
              OverscriptBox["m", "~"], "X1"], "[", "qv_", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["A", "X"], 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["h", "i"], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   SubsuperscriptBox["L", "E0", "2"]}], "+", 
                  SubsuperscriptBox["y", 
                   OverscriptBox["q", "\[RightVector]"], "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["x", 
                 OverscriptBox["q", "\[RightVector]"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["A", "Y"], " ", 
                   SubscriptBox["y", 
                    OverscriptBox["q", "\[RightVector]"]]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["h", "i"], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    SubsuperscriptBox["L", "E0", "2"]}]}], ")"}], " ", 
                   SubscriptBox["z", 
                    OverscriptBox["q", "\[RightVector]"]], " ", 
                   SubscriptBox[
                    OverscriptBox["i", "~"], "m"]}]}], ")"}]}]}], ")"}], "/", 
             
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["h", "i"], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  SubsuperscriptBox["L", "E0", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["h", "i"], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  SubsuperscriptBox["L", "E0", "2"]}], "+", 
                 SubsuperscriptBox["x", 
                  OverscriptBox["q", "\[RightVector]"], "2"], "+", 
                 SubsuperscriptBox["y", 
                  OverscriptBox["q", "\[RightVector]"], "2"]}], ")"}]}], 
              ")"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              OverscriptBox["m", "~"], "Y1"], "[", "qv_", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["A", "Y"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["h", "i"], "+", 
                  RowBox[{
                   SuperscriptBox["q", "2"], " ", 
                   SubsuperscriptBox["L", "E0", "2"]}], "+", 
                  SubsuperscriptBox["x", 
                   OverscriptBox["q", "\[RightVector]"], "2"]}], ")"}]}], "-", 
               RowBox[{
                SubscriptBox["y", 
                 OverscriptBox["q", "\[RightVector]"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["A", "X"], " ", 
                   SubscriptBox["x", 
                    OverscriptBox["q", "\[RightVector]"]]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["h", "i"], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    SubsuperscriptBox["L", "E0", "2"]}]}], ")"}], " ", 
                   SubscriptBox["z", 
                    OverscriptBox["q", "\[RightVector]"]], " ", 
                   SubscriptBox[
                    OverscriptBox["i", "~"], "m"]}]}], ")"}]}]}], ")"}], "/", 
             
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["h", "i"], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  SubsuperscriptBox["L", "E0", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["h", "i"], "+", 
                 RowBox[{
                  SuperscriptBox["q", "2"], " ", 
                  SubsuperscriptBox["L", "E0", "2"]}], "+", 
                 SubsuperscriptBox["x", 
                  OverscriptBox["q", "\[RightVector]"], "2"], "+", 
                 SubsuperscriptBox["y", 
                  OverscriptBox["q", "\[RightVector]"], "2"]}], ")"}]}], 
              ")"}]}]}]}], "}"}], " ", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["A", "X"], "\[Rule]", 
            RowBox[{"\[Kappa]", " ", 
             RowBox[{"Cos", "[", 
              SubscriptBox["\[CurlyPhi]", "A"], "]"}], 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Theta]", "A"], "]"}], 
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "A"], "]"}], 
             RowBox[{
              OverscriptBox["i", "~"], "[", "qv", "]"}]}]}], ",", 
           RowBox[{
            SubscriptBox["A", "Y"], "\[Rule]", 
            RowBox[{"\[Kappa]", " ", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[CurlyPhi]", "A"], "]"}], 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Theta]", "A"], "]"}], 
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "A"], "]"}], 
             RowBox[{
              OverscriptBox["i", "~"], "[", "qv", "]"}]}]}]}], "}"}]}], " ", "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["h", "i"], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SubsuperscriptBox["L", "E0", "2"]}]}], " ", "\[Rule]", 
         RowBox[{"h", "[", "qv", "]"}]}]}], "/.", " ", 
       RowBox[{
        RowBox[{
         SubscriptBox["h", "i"], "+", 
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SubsuperscriptBox["L", "E0", "2"]}], "+", 
         SubsuperscriptBox["x", 
          OverscriptBox["q", "\[RightVector]"], "2"], "+", 
         SubsuperscriptBox["y", 
          OverscriptBox["q", "\[RightVector]"], "2"]}], "\[Rule]", 
        SubscriptBox["u", 
         OverscriptBox["q", "\[RightVector]"]]}]}], " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["x", 
          OverscriptBox["q", "\[RightVector]"]], "\[Rule]", 
         SubscriptBox["x", "qv"]}], ",", 
        RowBox[{
         SubscriptBox["y", 
          OverscriptBox["q", "\[RightVector]"]], "\[Rule]", 
         SubscriptBox["y", "qv"]}], ",", 
        RowBox[{
         SubscriptBox["z", 
          OverscriptBox["q", "\[RightVector]"]], "\[Rule]", 
         SubscriptBox["z", "qv"]}], ",", 
        RowBox[{
         SubscriptBox["u", 
          OverscriptBox["q", "\[RightVector]"]], "\[Rule]", 
         SubscriptBox["u", "qv"]}], ",", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["i", "~"], "m"], "\[Rule]", 
         RowBox[{
          OverscriptBox["i", "~"], "[", "qv", "]"}]}]}], "}"}]}], ")"}]}], "/.", 
   RowBox[{"\[Kappa]", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.78531595595397*^9, 3.785315976553595*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", 
       RowBox[{
        OverscriptBox["q", "\[RightVector]"], "-", 
        SuperscriptBox[
         OverscriptBox["q", "\[RightVector]"], "\[Prime]",
         MultilineFunction->None]}]], " ", 
      SubscriptBox["x", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None]]}], "+", 
     RowBox[{
      SubscriptBox["y", 
       RowBox[{
        OverscriptBox["q", "\[RightVector]"], "-", 
        SuperscriptBox[
         OverscriptBox["q", "\[RightVector]"], "\[Prime]",
         MultilineFunction->None]}]], " ", 
      SubscriptBox["y", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None]]}]}], ")"}], " ", 
   SubscriptBox["z", 
    RowBox[{
     OverscriptBox["q", "\[RightVector]"], "-", 
     SuperscriptBox[
      OverscriptBox["q", "\[RightVector]"], "\[Prime]",
      MultilineFunction->None]}]], " ", 
   SubscriptBox["z", 
    SuperscriptBox[
     OverscriptBox["q", "\[RightVector]"], "\[Prime]",
     MultilineFunction->None]], " ", 
   RowBox[{
    OverscriptBox["i", "~"], "[", 
    OverscriptBox["q", "\[RightVector]"], "]"}], " ", 
   RowBox[{
    OverscriptBox["i", "~"], "[", 
    RowBox[{
     OverscriptBox["q", "\[RightVector]"], "-", 
     SuperscriptBox[
      OverscriptBox["q", "\[RightVector]"], "\[Prime]",
      MultilineFunction->None]}], "]"}], " ", 
   RowBox[{
    OverscriptBox["i", "~"], "[", 
    SuperscriptBox[
     OverscriptBox["q", "\[RightVector]"], "\[Prime]",
     MultilineFunction->None], "]"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{
       OverscriptBox["q", "\[RightVector]"], "-", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None]}], "]"}], "+", 
     SubsuperscriptBox["x", 
      RowBox[{
       OverscriptBox["q", "\[RightVector]"], "-", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None]}], "2"], "+", 
     SubsuperscriptBox["y", 
      RowBox[{
       OverscriptBox["q", "\[RightVector]"], "-", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None]}], "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"h", "[", 
      SuperscriptBox[
       OverscriptBox["q", "\[RightVector]"], "\[Prime]",
       MultilineFunction->None], "]"}], "+", 
     SubsuperscriptBox["x", 
      SuperscriptBox[
       OverscriptBox["q", "\[RightVector]"], "\[Prime]",
       MultilineFunction->None], "2"], "+", 
     SubsuperscriptBox["y", 
      SuperscriptBox[
       OverscriptBox["q", "\[RightVector]"], "\[Prime]",
       MultilineFunction->None], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.7853159572577677`*^9, 3.7853159771638317`*^9}}]
}, Open  ]],

Cell[TextData[{
 "where (unlike gzsupplement.nb) it is assumed from the start that \
\[Kappa]=0, because only ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "MS"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is computed here and not ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "A"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". This expression is the basis of the Eq. 15 of the paper. It implies the \
summation over all the values of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
    MultilineFunction->None], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " due to the convolutions involved."
}], "Text",
 CellChangeTimes->{{3.78531502921973*^9, 3.785315124586536*^9}, {
  3.7853154749691553`*^9, 3.7853154884301853`*^9}, {3.7853156075290813`*^9, 
  3.785315638552742*^9}, {3.7853160162133207`*^9, 3.785316103342456*^9}}],

Cell[TextData[{
 "At qx=0 (which corresponds to the perpendicular geometry) and qz=0 (which \
is the only remaining term after evaluating the crossection values \
combination ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", 
    SubsuperscriptBox["\[Sum]", "M", "\[UpTee]"]}], TraditionalForm]]],
 "), passing from summation over ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["q", "\[RightVector]"], "\[Prime]"], TraditionalForm]]],
 " to the integration in spherical coordinates we get"
}], "Text",
 CellChangeTimes->{{3.625488045914122*^9, 3.625488208786161*^9}, {
  3.625488290433827*^9, 3.625488343125333*^9}, {3.625508542432175*^9, 
  3.625508545076641*^9}, {3.625508582819846*^9, 3.625508611689393*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["x", 
                 RowBox[{
                  OverscriptBox["q", "\[RightVector]"], "-", 
                  SuperscriptBox[
                   OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                   MultilineFunction->None]}]], " ", 
                SubscriptBox["x", 
                 SuperscriptBox[
                  OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                  MultilineFunction->None]]}], "+", 
               RowBox[{
                SubscriptBox["y", 
                 RowBox[{
                  OverscriptBox["q", "\[RightVector]"], "-", 
                  SuperscriptBox[
                   OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                   MultilineFunction->None]}]], " ", 
                SubscriptBox["y", 
                 SuperscriptBox[
                  OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                  MultilineFunction->None]]}]}], ")"}], " ", 
             SubscriptBox["z", 
              RowBox[{
               OverscriptBox["q", "\[RightVector]"], "-", 
               SuperscriptBox[
                OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                MultilineFunction->None]}]], " ", 
             SubscriptBox["z", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", "[", 
                RowBox[{
                 OverscriptBox["q", "\[RightVector]"], "-", 
                 SuperscriptBox[
                  OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                  MultilineFunction->None]}], "]"}], "+", 
               SubsuperscriptBox["x", 
                RowBox[{
                 OverscriptBox["q", "\[RightVector]"], "-", 
                 SuperscriptBox[
                  OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                  MultilineFunction->None]}], "2"], "+", 
               SubsuperscriptBox["y", 
                RowBox[{
                 OverscriptBox["q", "\[RightVector]"], "-", 
                 SuperscriptBox[
                  OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                  MultilineFunction->None]}], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", "[", 
                SuperscriptBox[
                 OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                 MultilineFunction->None], "]"}], "+", 
               SubsuperscriptBox["x", 
                SuperscriptBox[
                 OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                 MultilineFunction->None], "2"], "+", 
               SubsuperscriptBox["y", 
                SuperscriptBox[
                 OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                 MultilineFunction->None], "2"]}], ")"}]}]], 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "\[Pi]"}], ")"}], "3"]]}], 
          RowBox[{"(*", " ", 
           RowBox[{"the", " ", "factor", " ", 
            RowBox[{"1", "/", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "\[Pi]"}], ")"}], "3"]}], " ", "is", " ", "due", 
            " ", "to", " ", "passing", " ", "from", " ", "summation", " ", 
            "to", " ", "integration"}], " ", "*)"}], "/.", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "\[Prime]",
              MultilineFunction->None], "\[Rule]", "qp"}], ",", 
            RowBox[{
             SubsuperscriptBox["L", "E0", "2"], "\[Rule]", 
             RowBox[{"le", "^", "2"}]}], ",", " ", 
            RowBox[{
             SubscriptBox["h", "i"], "\[Rule]", "h"}], ",", " ", 
            RowBox[{
             RowBox[{"h", "[", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None], "]"}], " ", "\[Rule]", 
             RowBox[{"h", "+", 
              RowBox[{
               RowBox[{"le", "^", "2"}], " ", 
               RowBox[{"qp", "^", "2"}]}]}]}], " ", ",", 
            RowBox[{
             RowBox[{"h", "[", 
              RowBox[{
               OverscriptBox["q", "\[RightVector]"], "-", 
               SuperscriptBox[
                OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                MultilineFunction->None]}], "]"}], "\[Rule]", 
             RowBox[{"h", "+", 
              RowBox[{
               RowBox[{"le", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 SuperscriptBox["qp", "2"], "-", 
                 RowBox[{"2", " ", "q", " ", "qp", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Cos", "[", "tp", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"f", "-", "fp"}], "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], 
                ")"}]}]}]}]}], "}"}]}], "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["x", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]",
              MultilineFunction->None]], "\[Rule]", 
            RowBox[{
             RowBox[{"Cos", "[", "fp", "]"}], 
             RowBox[{"Sin", "[", "tp", "]"}]}]}], ",", 
           RowBox[{
            SubscriptBox["y", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]",
              MultilineFunction->None]], "\[Rule]", 
            RowBox[{
             RowBox[{"Sin", "[", "fp", "]"}], 
             RowBox[{"Sin", "[", "tp", "]"}]}]}], ",", 
           RowBox[{
            SubscriptBox["z", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]",
              MultilineFunction->None]], "\[Rule]", 
            RowBox[{"Cos", "[", "tp", "]"}]}], ",", 
           RowBox[{
            SubscriptBox["x", 
             RowBox[{
              OverscriptBox["q", "\[RightVector]"], "-", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]}]], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q", " ", 
                RowBox[{"Cos", "[", "f", "]"}], " ", 
                RowBox[{"Sin", "[", "t", "]"}]}], "-", 
               RowBox[{"qp", " ", 
                RowBox[{"Cos", "[", "fp", "]"}], " ", 
                RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 SuperscriptBox["qp", "2"], "-", 
                 RowBox[{"2", " ", "q", " ", "qp", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Cos", "[", "tp", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"f", "-", "fp"}], "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
              ")"}]}]}], ",", 
           RowBox[{
            SubscriptBox["y", 
             RowBox[{
              OverscriptBox["q", "\[RightVector]"], "-", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]}]], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q", " ", 
                RowBox[{"Sin", "[", "f", "]"}], " ", 
                RowBox[{"Sin", "[", "t", "]"}]}], "-", 
               RowBox[{"qp", " ", 
                RowBox[{"Sin", "[", "fp", "]"}], " ", 
                RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 SuperscriptBox["qp", "2"], "-", 
                 RowBox[{"2", " ", "q", " ", "qp", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Cos", "[", "tp", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"f", "-", "fp"}], "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
              ")"}]}]}], ",", 
           RowBox[{
            SubscriptBox["z", 
             RowBox[{
              OverscriptBox["q", "\[RightVector]"], "-", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]}]], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q", " ", 
                RowBox[{"Cos", "[", "t", "]"}]}], "-", 
               RowBox[{"qp", " ", 
                RowBox[{"Cos", "[", "tp", "]"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["q", "2"], "+", 
                 SuperscriptBox["qp", "2"], "-", 
                 RowBox[{"2", " ", "q", " ", "qp", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Cos", "[", "tp", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"f", "-", "fp"}], "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
              ")"}]}]}]}], "}"}]}], "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"t", "\[Rule]", 
           RowBox[{"Pi", "/", "2"}]}], ",", " ", 
          RowBox[{"f", "\[Rule]", 
           RowBox[{"Pi", "/", "2"}]}]}], " ", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"this", " ", "substitution", " ", "sets", " ", "qx"}], 
            "\[Rule]", "0"}], ",", " ", 
           RowBox[{"qz", "\[Rule]", 
            RowBox[{
             RowBox[{"0", " ", "and", " ", "qy"}], "\[Rule]", "q"}]}]}], 
          "*)"}], "}"}]}], "]"}], ")"}], 
     SuperscriptBox["qp", "2"], " ", 
     RowBox[{
      RowBox[{"Sin", "[", "tp", "]"}], "/", "s"}], " ", "*", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["s", "3"]}], 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "this", " ", "is", " ", "one", " ", "of", " ", "the", " ", "v"}], ",",
         " ", 
        RowBox[{
         RowBox[{
         "taken", " ", "from", " ", "the", " ", "triple", " ", "i", " ", 
          "pre"}], "-", 
         RowBox[{
         "factor", " ", "to", " ", "make", " ", "the", " ", "whole", " ", 
          "integral", " ", "dimensionless"}]}]}], " ", "*)"}], ")"}]}], " ", "/.",
     " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qp", "\[Rule]", 
       RowBox[{"\[Eta]", "/", "s"}]}], ",", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"\[Mu]", "/", "s"}]}], ",", " ", 
      RowBox[{"le", "\[Rule]", 
       RowBox[{"s", " ", "\[Lambda]"}]}]}], "}"}]}], "]"}], "  ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "\[Eta]"}], "-", "\[Mu]", "-", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[Eta]", "2"], "+", 
      SuperscriptBox["\[Mu]", "2"], "-", 
      RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
       RowBox[{"Sin", "[", "fp", "]"}], " ", 
       RowBox[{"Sin", "[", "tp", "]"}]}]}]]}]], 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "factor", " ", "comes", " ", "from", " ", "averaging", " ", 
    "the", " ", "triple", " ", "i", " ", "product", " ", "above"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.625487697987873*^9, 3.625487702463836*^9}, {
   3.625487792851275*^9, 3.625487794944268*^9}, {3.625487841994087*^9, 
   3.625487849293839*^9}, 3.625508293634608*^9, {3.625508350626477*^9, 
   3.625508397066433*^9}, {3.625508728814948*^9, 3.625508761910395*^9}, {
   3.625511371270954*^9, 3.625511419241287*^9}, {3.625515222277395*^9, 
   3.625515233667462*^9}, {3.782897964137141*^9, 3.782897966682064*^9}, {
   3.7828981436969967`*^9, 3.7828981459702044`*^9}, {3.7828982628903646`*^9, 
   3.7828982868016787`*^9}, {3.782898322581636*^9, 3.7828983262651157`*^9}, {
   3.782902257189793*^9, 3.782902268733877*^9}, {3.782902309596841*^9, 
   3.782902338332715*^9}, {3.782913091952083*^9, 3.782913096001343*^9}, {
   3.782913174443397*^9, 3.7829131774711037`*^9}, {3.785315139074951*^9, 
   3.785315163892612*^9}, {3.7853155348342457`*^9, 3.785315541829404*^9}, {
   3.7853161297079773`*^9, 3.7853161372260017`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[Eta]"}], "-", "\[Mu]", "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], "+", 
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
         RowBox[{"Sin", "[", "fp", "]"}], " ", 
         RowBox[{"Sin", "[", "tp", "]"}]}]}]]}]], " ", 
    SuperscriptBox["\[Eta]", "3"], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", "tp", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "tp", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Mu]"}], " ", 
       RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"8", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "h"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "tp"}], "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h", " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "4"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      SuperscriptBox["\[Mu]", "2"], "+", 
      RowBox[{"h", " ", 
       SuperscriptBox["\[Mu]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], " ", 
       SuperscriptBox["\[Mu]", "4"]}], "-", 
      RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "h", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "fp", "]"}], " ", 
       RowBox[{"Sin", "[", "tp", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "fp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "tp", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "fp", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "tp", "]"}], "2"]}]}], ")"}]}], ")"}]}]], "Output",\

 CellChangeTimes->{
  3.625494083646928*^9, 3.625511245832804*^9, 3.782898148777885*^9, 
   3.7828982912171583`*^9, 3.7828983299477262`*^9, {3.782902253937911*^9, 
   3.782902279765337*^9}, {3.782902335121619*^9, 3.782902355537332*^9}, 
   3.7829131919687977`*^9, {3.785315146668065*^9, 3.785315164817216*^9}, 
   3.7853155425525303`*^9}]
}, Open  ]],

Cell[TextData[{
 "This results in the following expression for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "MS"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", which we have evaluated numerically"
}], "Text",
 CellChangeTimes->{{3.785315190926485*^9, 3.7853152536646633`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gmsLorentzianSq", "[", 
    RowBox[{
     RowBox[{"\[Mu]_", "?", "NumberQ"}], ",", 
     RowBox[{"h_", "?", "NumberQ"}], ",", 
     RowBox[{"\[Lambda]_", "?", "NumberQ"}]}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "\[Mu]"}]], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], "-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Eta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"], "-", 
             RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
              RowBox[{"Sin", "[", "fp", "]"}], " ", 
              RowBox[{"Sin", "[", "tp", "]"}]}]}]]}]], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "tp", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "tp", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Mu]"}], " ", 
            RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "h"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "tp"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]", "4"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"], "+", 
           RowBox[{"h", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "h", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]", "2"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Lambda]", "2"], " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "fp", "]"}], " ", 
            RowBox[{"Sin", "[", "tp", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "fp", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "tp", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Lambda]", "2"], " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "fp", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "tp", "]"}], "2"]}]}], ")"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Eta]", ",", "0", ",", "Infinity"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"fp", ",", "0", ",", 
        RowBox[{"2", "Pi"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tp", ",", "0", ",", "Pi"}], "}"}], ",", 
      RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "5"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "6"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.782902449590938*^9, 3.782902497545391*^9}, {
  3.782903489190166*^9, 3.78290350299268*^9}, {3.782903583044272*^9, 
  3.7829036089851027`*^9}, {3.782903748679386*^9, 3.7829037549856977`*^9}, {
  3.7829038492692738`*^9, 3.78290385366848*^9}, {3.7829051096989594`*^9, 
  3.7829051103638763`*^9}, {3.782913680352304*^9, 3.782913713302444*^9}}],

Cell["The example plot of this function is as follows", "Text",
 CellChangeTimes->{{3.785315563309897*^9, 3.785315575382341*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"gmsLorentzianSq", "[", 
    RowBox[{"\[Mu]", ",", "0.7", ",", "0.2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "0.01", ",", "3"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7829025437150793`*^9, 3.782902545888376*^9}, {
  3.7829035543811417`*^9, 3.782903572352106*^9}, {3.782905120500476*^9, 
  3.7829051312220163`*^9}, {3.78291372089779*^9, 3.7829137216674767`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVl3k8lN8Xx2d58iBriSwlu8gekcy9SakIkVBJhUjaCKGNEqmQlMgWhVBk
LemSNeUrypo128zYRsgyGL/n99e83q+5r3M/53PPOc+9MmcuWbtSSCTSKJlE
+v/vDhOba8yAu6BY2i6vvcobCBVceJR//B6Iv+pHn0TeYFQmLDVwVxjQ6JE3
IZd6g4TVsgZ+zgMQF+B7TSzPGwQ5PhGKq3gM6tqDNHgTvMHIxhWXz3vigPft
azMC3t6gw5TBRVV4BbrqDgoKbPYGh/t62l8/fQ/E53R7+s57gU8NOsxSVgWA
Z6rFOr5fBgvyPzf7h38FMXPF9n8DLoJ+jX8n8NUfgPR+dYXH/zwwfLf4Moe3
BcyYVDfOObgDyeDX7yua2kFqe6bteJIr+DmCnhbTu0Bi0bPmS0NnQO8riZsx
Y33AHbh7vLx6CsCow1/UW/+AQZExrcTGE+DGswY1rGcQ7GC4zE402oO7S47K
lpXDIIetIid60xboPRJSEEiig3MayrxOidbAhr64lpbKBLus/AS5sy2BYcri
7cE7Y+Dqrf5X75XMQISMZv/iownA/u96dH/PPvDwR+juuxEssC0l7tlWgz1A
ZTJgo3HxFNiXntQzbAxBtf2hkICPf8Ef6fIfT3BDUDWt8vFC9jTQdE/8bRmv
B8raGt3u5U6D0KqOwqgwPVBY6iWaXDANmp13WPf46oH04FLvpk/TwEVVKT/O
Rg+ErzuortMwDZy8RLiS+PWAlfa5tIXxaaBO4upvuKMLeq9kPLqjPgNsNkuW
r/ffDham5M7EvZ8B63+92W4VpA0OijUsJBXNgOPtbfdvemmDBKOrka8+zoAV
+oRlsbM22B1eXZb7ZQbU7zgubrxPG4TLuYrVNs8AZLfM/22tNpA8mt4w/XcG
sMjSorHPtQDtk/IOc+1ZYCnU18Qu0QR3QtT4VvNnQX/ajMS9PeoguuPvo/Li
WaCioRP+WVUdpKoWC94unQW037Uma0TUQWUzbT25chZ4TRsn1gypAfJmKwlq
8yx4mvc5nCdUDdwq9lLGWbOgIizP5HnjNhBILzERVP0HuLfeTj9hrQq8Dxjf
kE77B/qPa8T8LFYGIrxd/ZoZ/8CQuL6M7EtlUPjN28Q4+x8YHW2rv/1AGcyZ
vV7rWvAPpHteBudPKYNrFtzxWVX/wK2vUj4zvMrguk1jse7QP2BjoVVYe0YJ
3HM8NmWmMAc05EsDIqUUQdwVL+drGXOgW/LH7pqPckC+/q3Qw/h5EET5fjTh
qTToXjhrujdpHmjm5xTt9JcGT5S33OS8JP6/didw/IQ0oIRFj11+Mw/6H7aL
hMtLg/59frW2H+bB4yiDCzmFm0FCNbwu3TYPRl/68YV0bAIiFb/o+cIL4OOQ
U5yBuhTAShZRZ9gCONglvhAqIA7Mj4S2Dz5cAFWqHHb07Ebw9K/I1ETUAlA1
EtR7/3sjUNymKUOJWwB7QgvXKWVsBKYvz95RebMALI+lJc7BjSD8wS/TwPoF
YM/TKCR2TQwInnrbJMW7CB7Tc0RmZzYACZ7TA04PFkEZU6VIW3o92PKLd0Q+
chE8+rfdhG/teqCYWMhkRi+CwN1Y8czcOqCtxf3XO34RdHPFy4w3rgMHHXJX
Q98sAq71CQbBt9YB/zcrUnl1i+DJlOrg+WFh0HEg3o6EscG+V4FzTSVC4Gn4
r4aU6wTHBtG9cX6wrfJwfvFtNrjstPnB/AAfqFz8Edtwlw3MW7i2Pkd8YMq9
4czCQzbwTF5W0PTlA+amNQuWiWxwS9ND9/T0WkDBSuRXP7PBYKa6RVcbL4gz
1OXdUMkGnNWh4LECXqDpXcBSqWWDLqVbJdCCF9RmabXCb2wwb2YWcUGVFzgO
5JYebWSDO757K3IxXjArrp7i+ZMN7Nae5ZYc4AHhh3NCgtvYgHFdYPerch7w
oSLT6l0vG/AqJtsIBfIAywVFveoBNtC6/Vdkxp4HjGi8lvw9wgbtZclPZ/R4
wPrklyNrWGxwJF4w9dAMN7h4I/664yobeDsPXXO5wA32XT69TSJ4CeyTfb51
5SYG9EYHF6XuLQHnA5t2DJ7GgKLL2Trp8CWQvJwYPWiCAS7782cUopcAV8/A
hPZaDNQBn+eaqUvAPIexnzeOCvYL3sdMK5eAtMG/sQcfKeDAu7xub8oyuBf9
Iu4YPxmYj68+/C94GXjigTUiC0s0dnTS3gf3lsFTtTWzqw1LtEwDI87+8GWg
IZ7VKpS6RKOGBlyqfrwMMsx9d6aZL9FKZf4d/pSyDN7w/tkbmsamKdmNir5B
y8Bkn42btv0ijVLZknKXvQyu8n3fY9o9R/sQ+6bQ0GsFyDtbj285ME2by5ay
POi7Anh25shnyU3TdCsimfYBK+DprD+w4/yl5TN8NvsGr4C3ywsRUoV/aTkG
xmF50Svgl3PaB0uZv7SUrt/HFQpWwO2KUGcDyhQtTJqPKji7AgQYB+0OlI7R
HDIuHh7w4QBvLsaBsL5B2lHGSlu2PweIRh0es8kcpFlvfXTC5wYHsAQt+C2v
DNIOZme7cYdwANylzv5JHaTtG9850RzGAftm/tgf/2+AZqz2zevFQw5Qe1Hv
tC52gEa76LDgEsUBk3LcnfOnBmg7cxk31GOIeL0dEWtVB2h6U37UhVgOaJmN
NDv07w9NWwu//+UFBwyLa6kGvuynqXs9E3iQzAHVatsvurn301QKFGKOpHGA
/MXVp6Ea/TTF2ULxzRkc0GZablsy0UeT1TVJpmdxQEDzAce66300iZIzWQH5
HDDKfbt9c0IvTXThr4ZJMQe4a8GNZ7f10tYZBBXxl3KAfSS9VeRzD433U3JF
yhcOyJuoFMjs66Ytoe622iYi3xSue8lbu2jdtUep61mEX5FKaUlN7bQOfCSs
e5oDtGP5b+1xa6e17PcRSJ/jAFqDGDDntNEavj0RN+BwQJSl7q0wtTba58Ym
DSf+VXC1Kfvq66gWWlLbwRPZqqvg68Lgz53nmmmnRmhFe9xXwftbZS05/2po
xed+yrLPr4K1i8zuBFBDWzvhGpV3aRWENm59uiu8mlY88/D8Jr9VELPTdSUR
r6Lxkbtk5kNWQWpYl/07WgWtRNIvIittFbjUBPp3aBXTBA7nugn3rYJynfpZ
wQ8+NJcW49a6gVUQ7mZ4LClXn/bRrs345sgqGL57/lpWhBdyObmyaWxiFbSp
7vSc2/MIfTxv1lK9vAqsWAcdI7VfIu0q7y27+EnQ9LnOF3fjfNRz18hOTJAE
p+r/s3HwKkBh+/CIaSESLOwT7lZ4WYh66uOXMkVIkMez4oTdUjEKa/rStkGK
BMkdr7MNUz+h3h7BRywVEnxx+ojybcdKdLitavvMNhJcMNJaW7lQiaob/brn
1EnQUErf9syTKpRV3qfK0SbBmlLZLxW11WjThye/yLokuDtMSeu2Uw2KyjMN
XLODBP3Kn79Kma9Bfi9zv/EZEvGaY+RxxTo0GufsJWREgmu+3PSxKKtDJ6PF
JEQACdY9iLFePPwVNYd//yK2mwTfv105xk3/ikzu3DonuYcEOfk5264H1qOS
QB1h6b1EPA8+cd6aAqRylf5B1pQEh6yx2hfzhSjR88UpxQMkaKRLXZ5XLkZC
rpbcKmYkiEfYjEs7lKA7jtQ8tUMkSD83WCMS9gHN2ZbYaVmS4C1906L2oo+o
e590hr4NCR79qHa9gb8MvVFm7TU9ToJjOW+6vtpVIOPxiDsu50kwdrWy7dm1
alQ0ZKzqfoEET60pKZ7Fa5Byz9zP85dI0LLtsFvlsxok0HhS1tubBB9vjtid
m1+LgmrXffP1IUHRJAXPH6AOzaLaKwF+JHhu9Mi50w11qCtX/UtQIAkqMff/
7B78iiwyB9xDbpDgzSW2Xt3FelSZ8kzo/i0SXJmVP6WwWI904w5+eBhEgs2C
TXXzwd9Q5mOOU9QdEhSeFqbT+L4jyfB8PCaEBJfuC+otxXxHEcFnc2NDCX8X
V1XVNjUgcqCE3Yv7RPx7GqD1VQO66t3ISXpAglYaHg2fur6jDDZ/QGc2Cfr6
KUbY4z/RNR6r2NK3JKgl52cabPwTHdwYXfgil/D/PjvN+8ZPNKkrynIsIEEV
3rTxt9M/kd6VzS4DpSQoncTRD/n9C9XS1S3G6knwqoJ275/kVjTcYim7QidB
5Yh98qcpnUgu9/G3LfJk+CWfWmKk3oc+bkizvZtOhhvvhegmZQ6j/CuODucz
ydDZk8nr9nkY5fwn5midRYbmmEPOup/DKCnkocuWd2RY3Xi/SXhpGAX/8/Eu
KyLDhL38n3PMRlDgYU2/tBIyxKQ/LIc5jaCrb0cDwj+S4R6+3Xam3iPIzdUp
2P4zGX7Y6WjsET+CzFv3P56tJsNvBprd++kjaK8W9WlXLRm+fOZVq8seQbRH
n59XfiXD0b2vezF+OtLcq50S1UCGZW9Q4wFtOtr6cjzNr5EMS8x6aspN6Eh2
JT3jZBMZfjxA3brRjo42FEnmbmshQ/GOuduXA+lIQLgtf30bGSbv10i+/IiO
uC9EFbPbyXAlbCnQJpmOyPUHS/90kqHOs3Xq4u/piC2/Bn3tIkPe3PKGL5V0
NHO7/EtuDxkWtxRXHV8eQePd/jXP+sgw9/aF60Fr6WhYf3v9jT9EPm7NDtES
dNQbM9ngMkiG4UEN7hFb6ah9KrPJbJgMKT9cin306ajJ3LlFm06G/c2fLPeb
0lEl1tFFGiPD7QL58bkudJRx9ctowjQZ2ofl84Yl0VFKU+DknVkyrPx2Rf17
Dh3Fb9Ob9pgjQ/6ASF52KR09HMpa1GeToRBlTE6ynY5CoOuK9DIZ9m48eYN/
mI5uJkiTcQ4ZHrj9vG5smo78FjqxyVUyDOEeEiomMdDlIzHcrWQKvM584eYp
wEDn8iz4yqgUuOWax6coYv0ZPh6htDUUyLnVati5SkfH3avWh+MUmOcnaC3A
z0BHqm+IXeEh1sf58WlKMNChLfqS9mspsNUhwJ+mxED7rk9vBvwU2P4sKsNg
OwMZbHdT5BemQGtpkaC5QwykHSWjMruOAi163xz4cIyBto13qXWJUKCoRyq/
mxsDKex/plUpSoFqbYo7C0zH0OZXVrpvNlLgxb6/ytI2Y0iMtNYgSoICM91/
x1w7OYaETtTs8pOiwNOBLx6WnxtDFJGdJnu3UKBO3NtjorfHkPLjuU+yshTo
/bdhfjJ8DFkIFOiQ5In1s/lCxU/HUBz3NrlPShQ4KpIxIZg9hjRXNlG0NCiQ
P9uia6ZlDDmNkCukaBT45Zg/ClMYR2Uf6g1nj1PgwvlOtmnpOBrQvVfQ7EiB
0Ub6PGurxhF3gbFqrhMFPrnRZoG+jyObt58kPJwpcDz4aPG/7nE0+vLtYp8H
Bc6fOuT9hjOOxB88LvnuT4FLlTvvaIIJ5OvooJMWS4HTbyKSJYsmkIswSepN
HAV+tyIlx5RNIOuadCz3BQXe/em1dqVqAmmozbaWJlNgtkTd5YSfE4ixHHHt
ZwYFlhlsOiLGmkDHEqo/kz9Q4FFAq+FTmET7rc6n46WEf588vtxVnUR62LpI
/jIKdDZ8YDyhNYnWezqdEq+gwMIaZ4ko2iRqMGRTtL5S4KWieiFpu0lE69LY
f6qDAodkT+dcCZlE2yLbNM/+JvI/VmPODp9EEntuiHt2U+CfPqfIq1GTaD7r
26hfPwUeM5DZQ3sxifICXB9FMijQSK7/hHLeJJKVePETLVAgj/nQFrf2SSTU
uPtTNZsCqyWWj67rnkScIEbat2UKDKjutMzrn0RdTF2fNhIVZr2X+lnNnEQx
H5vEJrmpkGtlSNh6aRKtceBy3CROhZ4VWoBfioWs5Qw/kSSpEJoJWmRLs1DK
xCXxISkqVNil0kiTY6GdwZ2tWVuo0Mud78Q+FRa6mJ1joa9MhdJs/j2dO1io
bcUa2uygwhMn/jRKHGYhua+hSXoGVNhH2pMneoSFLkeXLYsbUuHN/RN0bjsW
4lVS/NhPo8J/z+yjm06wEM1qUeviPioUeKdyfNKNhdJTk+Xu21JhmoZOx6Xr
LDTj2RLkaUeFpzXvpbTfZCG4g6ff0oEKtWaPv9ALYqHf370SRB2pENxdcPwd
wkIC//ZueOVChRe9Cu6XRrDQ8fIA79CzxP6leg49USyUeT+32cOdCuWPRVXP
R7OQ8WbxCC1PKtQs3pe6PpaFfE3Hucq9qfC1ZUAvI4mFqoRlXFN9qNBWqOtv
fQoLCXXbVoX4UaFLzF6utFQWyrpcfss8kAoPlJ93Nkpnod646IXOYCrctXHI
WOQtC+0b1x+dfUyFYoe1Jo58ZKETE3YfSTFU2NwrbtdZykJXJn3D+J5RodRO
bwPbMhZKmCpUlI+nwobP7kk65SyU//fXP40EKvx8SHLXswoWqpuerjZMosKc
3nNhU19YaHpW09kmlQp7pPaffljNQtxzltpOr4jzuvQKb6xhoU3zF8nn06lQ
/9z2KLyOhbQXHjX5ZhL+f7mMG3xlof2LOcnBWVR4u+eV/5l6FnJkf78YkUOF
FqNWd7t6WchradQo/h0VOmcj0vc+Fgpb5uFPz6NCjd/hafn9LJS4otz9Pp84
v3Kra9F/CL0c0+zPhVR4dmtAuMcAC31dPRtQX0yFdSm04Z2DhF7y641/Sqkw
6IVvSvUQoZdaTR8vo0LDp0dFbw4TerHB4gVEhXGLmasaI4Q+LhlboSoq7BXX
sL1BZ6GTOJSXqqFCmfpNrRsZLOTN7TSjVEeFwvYzrByCk3gTH4PvVJi/4iBZ
zmShwrVlp8z+I843qMfIaJSF6vm6NOx+UGHHNVXpQoJnBcQbL/4i9hO5DR6O
EfUppJ8Y0EqF/K4JERMESwvbed5rp8KAgLdlpuMstH2dr2F0JxW6Tco3xxN8
cP1T3qQuor/26P0aIfiUSGHnmx4qTApqq1edYCGfDb8yi/qI8xz+9OkcweGi
035f/lAhNcYxN4XgFDFh0/8GqXDixExWE8HFGzVFO4eJ84nwKVwk+Lu45fAQ
nQrt2xKaJSdZqF/iYuEUkwrdtw3gOwiek3x0Z3mMqMf2myfMCF67Kceae5IK
7QI9W+wJ3rL5u4zIFBX+MXK96kSwnvTolPQ0FZ5ZHoT/Z7MtPBWqs1RoGitP
+//6UzLKkTvmqPCvtfzlgwT7ypqe3LNAha2Wqb91CX4gd1bNkk2FNPEtQRIE
p8iHLB9bpsJrVgNnF/6vX+HV97McKtyRbHB9N5vQr1gV70XCYK/CV2VxgvuV
Bs7dpGDwaL/A2tFFQr8y2SAcwyD/LyWFQoL5VLZwP+PC4M2i2Wt+BMuogvaX
3Bhk2m/h3k6w3raT6W95MZijt6WFucBC5mo3fD7yYfC4kl7vc4LPqCeY1Ahg
8KmJl9Jugv00Pq1vFsJgCLswb2CehVK1Ft8zRDD4fCcrRJjgIRuJf6OiGLzS
67GYMsdCir6G+hMbMah/R2JiK8FZpTfQXykMvvexs1X+xyLuO0nk2c0YbPlV
UZ84y0Lqq+Umc1swGKu4CfERXLCH8p0tj8G8h3cV2qeJ/FzlBFYUMYhpdMVq
E6wfZnJ4VRmDpEfVYaF/WSggyzWGrIrBS0O/51unWKisgag2NQxutigb2kQw
ZzJDgksDg6rZgpZOLGL+Cdc7cmthMCP1vl484X+wzmgKrw4Giy0STVXIU6ja
du0Qny4GO7KiT3wiTSGua9uUBHdgsFlql84BgvfHH/IQNsBg32Gz2IxVFmro
jZzaYITBrTfv30UrLNTqJrKyeS8GD6SVJSYRfm8M14Uyphj03AF87xF+Hss5
ekfuAAZTHPZ1uBH+9U4951E+hEGr4zlGYoQ/I/6bRLVsMagoX52hTOhXTqA5
6NgRPLc01E3o9UBOCboOGLzqbfounKiXSUqq7E5HDIYvO/z+SfTj/ANFjT2u
GBS0LeTaQMyDne9Mvfa6YfDykIv4U2J+XG9yLzI9h8GmC7tvCRDzhbQh29D8
AgZDu8b5Joh5xZ2ksd/WB4P+RwMD7DqI/qywemDnh0EPyS83UtpY6OHAlUYH
fwyK59vYD7QQ81yp8MjJGxjEVxwcrZqJfPP0T7uFYFB+vdXdFmIebq3cHeD/
FIM9Ue5v/In5/Y09pe0Qi8G7J4QKvEqIfHRSxvTjMFjLu+WEaxEL5bzinFhI
IPy6vjtpx3sW0gz9BPxeYVCjw9A1KpM4f3PdNT4FGBztMJAWe8ZCnXeHPh8p
wqDOnmnznCdEPXx+4ru9BIMWwyouho+JelCfps+UYjDL8sBp04csBIRzv3lV
EvV2sl5ULJj4vrQpR11uxmD+fYUXcZ4sRBfo2G/1C4Mq3vTYH+eIeW0aStZs
xaBT09OG1bOE/g/DXqwODPa/n5uxOM1Ch16k2l7sx+Az+eyuTFsWOnJKStKT
hcEjk9LOVkZEP40Kprvxr4FX9n4+k8hN9LPDmx+XBNfA4+JDP7owYh7WGy/6
Ca+BumNGXiJkFsIzfczDNqyBctrpN68uTqIc167pzE1roHZmbPMUcR+Z708H
o2prIK/MEbvB+kn0sN2o09NiDSw46XtmgbgvFVef5/OKXAObfousbPw7gT7r
HWrr5OaCX/zR+rCyccSaKU7pvcUFp/PajvT5jCFD53evV0k4zLZr9e+jjKKj
dlbJfyg4tE/EeM6sMJGX2fTzKgyHU+NFSkPzTJSlo/cwlBuHg9Z8EvRxJqpV
6gg5x4vDvP6hKTc6Ew1IBtwy48Oh2sF0R8YfJuIISvmrCeCwLXvktHs3E0lg
yEtQCIcZ0TtX6W1MpLfg5PlXGIcOY9t3uDUzkfU4+eyv9TjMXHrTv0rsd7E/
zaloAw7XZ5K1WqeZKLxlr0OsGA4lNZdksyaYKP0r3dpfHIeci63FNxlMVFl2
3/y4JA4vUBrGrQeZiP3qPyAtjcOX1uOA3cFEonGXDMgyOEyfuu743y8m0n4k
rDMoi8OIhPlNKY1M5OFjq5ihiEPeU0fCTKqZ6N65een7yjjcUhisLVrORKmO
ceLnVXAIQnRu0z8yETpsuP7QNhx2+d698qGQiX7v7eHTUMfhSHkk1/1cJpoz
uMUlrInD5ufWHYlPGGidugxpRguHdPfEc68jGUhdtmqxRQeHc/rX07MfMNBB
UdeZYl0cWg7SI/NCGegsLz7xfAcOlbPbFAvvMFAwJ3MkwACHGNjlWXyLgUpH
xjtpRjgMea/GVeLHQG2/I35tAUR8uZgTRd4MNN2o+R9lNw7HohRd8y8xkErJ
1YpaExx2VLlHZRLvoX3ZoqWZ+3AohvUVvnRmoDPJHwrC9+PQ0FAgMs6JgeJD
l9MtzHG4yZvHPcSOgYoDk1I0LXAodDTM3d+GgX5egvHrrHDilagg62nJQJPO
A09mDxPxe4ueOpoxEK/93UdtNjjcKcJTfciUgRTNFUM/2OIw+NTk2117GMgY
fr0db4dDhSuTtRJGTHRyu0fAdQccFjp5CgzuYKIAZb6rJ4/jEC9emM/SZqJn
Uu8uQEci/gvbO15qTJQvZOUm60TUV+vuPANlJhpdeHJs5AwOP73Kn6jdxETH
6iV3X/TA4SOljMlubiba6aEqcNMfhzdPapfN9TLQ8mLzhueBRH7xE4JSnQxU
fv/apvwbOHxiWjsCfzGQyZuabSNBOKyhmUneryPeowwnM4twor4P73+0Po+B
Tp2NCdv8Aoep7bKLgkEMFHJmhVJehkNFm+cVL2UZaP90Gm8nIurVUGFjsRTh
R/DBdTMVOJQ7X9lVL8pAES9jZZRqCN4Y9IrFy0DP+7Vg5H9EPms3q2yfoaOs
k2dvOPXikHvDprspVXTkOckX4t+Pw/Ou7UeyP9ORxs2Ch08GcJhcMBxWVEJH
0/zHYt4O4bDElyld/p6OChNJCXUjRP8EhYt/zaYjX7WMtD8MHH5T8PNpek1H
+p8PZS+N4pDf0UWnI5mO2Oaz+RsmiH7a3G3gGUpHn7vjSzVYOPyz7Cb3LoiO
bnvurjzwF4czke47WIF0ZLxMr3eewSH5Tq2Phi8d1UrqdsbO47DP1PbKWw86
Csvu6n+/iEPP15fUx1zoyMwwmPF9CYdVUaUblJ3oSOC78tTwCpHvth1KLg50
1HTsx/zqKg5dXo6dSbaho/8Bevss+g==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{495., Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.782903508711711*^9, 3.782903539329647*^9, 
  3.782903695767433*^9, 3.78290383005534*^9, 3.782903915000662*^9, 
  3.782905167017519*^9, 3.7829137504755907`*^9}]
}, Open  ]]
},
WindowSize->{902, 774},
WindowMargins->{{Automatic, 432}, {Automatic, 11}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (December 10, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 166, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[749, 27, 1383, 41, 92, "Input"],
Cell[2135, 70, 386, 9, 31, "Output"]
}, Open  ]],
Cell[2536, 82, 966, 25, 53, "Text"],
Cell[3505, 109, 265, 5, 53, "Text"],
Cell[3773, 116, 2426, 65, 107, "Text"],
Cell[CellGroupData[{
Cell[6224, 185, 5091, 130, 293, "Input"],
Cell[11318, 317, 491, 13, 42, "Output"]
}, Open  ]],
Cell[11824, 333, 678, 21, 55, "Text"],
Cell[12505, 356, 527, 8, 52, "Text"],
Cell[CellGroupData[{
Cell[13057, 368, 8668, 228, 311, "Input"],
Cell[21728, 598, 2978, 87, 78, "Output"]
}, Open  ]],
Cell[24721, 688, 923, 24, 75, "Text"],
Cell[25647, 714, 739, 17, 78, "Text"],
Cell[CellGroupData[{
Cell[26411, 735, 13889, 333, 673, "Input"],
Cell[40303, 1070, 3209, 87, 128, "Output"]
}, Open  ]],
Cell[43527, 1160, 293, 8, 33, "Text"],
Cell[43823, 1170, 4426, 107, 209, "Input"],
Cell[48252, 1279, 129, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[48406, 1284, 499, 10, 32, "Input"],
Cell[48908, 1296, 11321, 198, 309, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

